ION-C: Integration of Overlapping Networks via Constraints

In many causal learning problems, variables of interest are often not all measured over the same observations, but are instead distributed across multiple datasets with overlapping variables. Tillman et al. (2008) presented the first algorithm for enumerating the minimal equivalence class of ground-truth DAGs consistent with all input graphs by exploiting local independence relations, called ION. In this paper, this problem is formulated as a more computationally efficient answer set programming (ASP) problem, which we call ION-C, and solved with the ASP system clingo. The ION-C algorithm was run on random synthetic graphs with varying sizes, densities, and degrees of overlap between subgraphs, with overlap having the largest impact on runtime, number of solution graphs, and agreement within the output set. To validate ION-C on real-world data, we ran the algorithm on overlapping graphs learned from data from two successive iterations of the European Social Survey (ESS), using a procedure for conducting joint independence tests to prevent inconsistencies in the input.

==> anc/submitted_code/README.md <==
# Code Submission for ION-C: Integration of Overlapping Networks via Constraints

- `clingo/clingo_code.txt` includes the raw Clingo problem specification, as provided in Listing 1 in the paper.
- `src/ion_testing.py` is the file used to run and evaluate the main simulations presented in Section 4. The file was created to be run as part of a Slurm job array, but can be run as a standalone file as long as the correct command-line arguments are passed to the file. Users may need to change certain filesystem paths to adapt to use on other machines.
- `src/utils.py` contains code for most of the operations in `ion_testing.py`, such as creating graphs, writing the ION problem, and parsing the output.
- `src/graph_utils.py` contains code for graph generation, adapted from a package with name withheld for anonymity
- `ess/run_pc_pool.py` contains code for taking columns from European Social Survey 8 and 9, learning a shared causal graph with PC and p-value pooling, and then outputting a specification of the ION problem.

==> anc/submitted_code/clingo/clingo_code.txt <==
{edge(X,Y)} :- node(X), node(Y).

:- edge(X, Y), X = Y. % can't have edge from X -> Y if X = Y
:- edge(X, Y), nedge(X, Y, T), varin(T, X), varin(T, Y). % no solution edge if no edge in one of the inputs
:- edge(X, Y), path(Y, X). % acyclicity

path(Y, X) :- edge(Y,X). % recursive definition of path: edge Y->X (base case)
path(Y, X) :- edge(Y, Z), path(Z, X). % recursion step

directed(X, Y, T) :- edge(X, Y), varin(T, Y). % directed edge X->Y relative to graph T
directed(X, Y, T) :- edge(X, Z), directed(Z, Y, T), not varin(T,Z). % want to allow unobserved multistep path from X -> Y

causalconn(X, Y, T) :- directed(X, Y, T). % directed edge
causalconn(X, Y, T) :- directed(Z, X, T), directed(Z, Y, T), not varin(T, Z). % unobserved common cause
bidirected(X, Y, T) :- causalconn(X, Y, T), not directed(X, Y, T).

:- nedge(X, Y, T), causalconn(X, Y, T), varin(T,X), varin(T, Y). % if in same graph, then no edge --> no causal connection
:- edge(X, Y, T), not directed(X, Y, T), varin(T, X), varin(T, Y). % if edge, means directed path

#show edge/2.


==> anc/submitted_code/ess/run_pc_pool.py <==
import numpy as np
import networkx as nx
from causallearn.utils.cit import CIT
from scipy.stats import chi2
from itertools import combinations, chain, permutations, product
import copy
from tqdm import tqdm
import sys
import pandas as pd

N_8 = int(sys.argv[1])
N_9 = int(sys.argv[2])
N_int = int(sys.argv[3])
alpha = float(sys.argv[4])
PROBLEM_FILE = sys.argv[5]
SLURM_ID = sys.argv[6]

USER_ID = 'USERID'
USER_DIR = f'/cache/{USER_ID}/'
OUTPUTFILE = f'/path/to/log/' # log file

def powerset(iterable):
    "powerset([1,2,3]) --> () (1,) (2,) (3,) (1,2) (1,3) (2,3) (1,2,3)"
    s = list(iterable)
    return chain.from_iterable(combinations(s, r) for r in range(len(s)+1))

def graph_to_clingo_input(graph, idx):
    '''
    Takes in a graph and its index in the list of graphs, and returns (as a string) a statement of the graph's edges in desired clingo format.

    Parameters:
        nx.DiGraph graph: nx.DiGraph of one of the causally-accurate subgraphs
        int idx: index of graph in list, used in clingo specification.

    Returns:
        str output: string representing specification of this graph as part of clingo problem
    '''
    output = ''

    output += f'% Edges in subgraph {idx}\n'
    bidirected_added = []
    for a,b in graph.edges:
        if graph.has_edge(b,a):
            if (a,b) in bidirected_added: # already added this bidirected edge
                continue
            output += f'bidirected ({a}, {b}, {idx}) .\n'
            bidirected_added.append((a,b))
            bidirected_added.append((b,a))
        else:
            output += f'edge ({a}, {b}, {idx}) .\n'

    output += f'\n% Absent edges in subgraph {idx}\n'
    for a,b in combinations(graph.nodes, 2):
        if (a,b) not in graph.edges and (b,a) not in graph.edges:
            output += f'nedge ({a}, {b}, {idx}) .\n'
            output += f'nedge ({b}, {a}, {idx}) .\n'
    
    output += f'\n% Nodes in subgraph {idx}\n'
    for node in graph.nodes:
        output += f'varin ({idx}, {node}) .\n'

    output += '\n'
    return output

def problem_definition(ground_truth, subgraphs, col_names, clingo_file = './clingo/clingo_code.txt'):
    '''
    Takes in our list of NetworkX subgraphs and returns the full problem definition,
    consisting of graph edges from graph_to_clingo_input, a couple parameters, and the clingo program.

    Parameters: 
        nx.DiGraph ground_truth: ground truth graph we've been using this whole time
        List subgraphs: list of causally modified subgraphs returned from causally_accurate_subgraphs
        String clingo_file: contains text of the clingo ION code
        String output_file: file to write problem to. If None, return string.

    Returns:
        If output_file is None, then returns string of problem definition.
        Else, returns None.
    '''
    output_str = ''

    for col_type, col_list in col_names:
        output_str += f'% {col_type}: {col_list}\n'
    output_str += '\n'

    for idx in range(len(subgraphs)):
        output_str += graph_to_clingo_input(subgraphs[idx], idx)
        output_str += '\n'

    output_str += f'#const g = {len(subgraphs) - 1}.\n'
    # output_str += f'#const n = {max(ground_truth.nodes)}.\n' 
    output_str += f'#const n = {N_int + N_8 + N_9 - 1}.\n' 
    output_str += f'node(0..n).\n\n'

    with open(clingo_file, 'r') as f_clingo:
        output_str += f_clingo.read()
    return output_str

# import data (download from https://www.europeansocialsurvey.org/data-portal)
# the file we use contains all variables for all countries for ESS8 and 9
ess = pd.read_csv('ESS_cols.csv', low_memory=False)

# ess8 only: 
welfare_all = ['basinc', 'bnlwinc', 'gvslvue', 'sbeqsoc', 'sblazy', 'sbprvpv',
           'sbstrec', 'smdfslv', 'bennent', 'lbenent', 'dfincac', 'slvuemp',
           'gvslvol', 'gvcldcr', 'sbbsntx', 'sblwcoa', 'imsclbn', 'uentrjb',
           'eduunmp', 'wrkprbf', 'eusclbf', 'eudcnbf', 'lknemny'
          ]
#ess9 only:
justice_all = ['gvintcz', 'frprtpl', 'evfrjob', 'sofrdst', 'sofrwrk', 
           'sofrpr', 'ppldsrv', 'wltdffr', 'jstprev', 'pcmpinj', 'poltran',
           'ifrjob', 'evfredu', 'grspfr', 'netifr', 'occinfr', 'topinfr', 
           'btminfr', 'sofrprv'
          ]
#present in both
intersection_all = ['gndr', 'agea', 'eduyrs', 'lrscale', 'imptrad', 'ipbhprp',
                    'ipfrule', 'ipstrgv', 'iphlppl', 'ipcrtiv', 'polintr', 'psppsgva',
                    'actrolga', 'psppipla', 'cptppola', 'trstlgl', 'trstplc', 'trstplt',
                    'stflife', 'stfeco', 'stfgov', 'gincdif', 'imbgeco', 'imueclt',
                    'imwbcnt', 'happy', 'sclmeet', 'atchctr', 'atcherp', 'rlgblg',
                    'rlgdgr', 'dscrgrp', 'ctzcntr', 'brncntr', 'blgetmg', 'hinctnta',
                    'ipeqopt', 'impsafe', 'ipfrule', 'impfree', 'imptrad'
               ]

# removing response-missing codes for welfare
for col in ['basinc', 'bnlwinc', 'sbeqsoc', 'sblazy', 'sbprvpv', 'sbstrec',
            'smdfslv', 'bennent', 'lbenent', 'dfincac', 'sbbsntx', 'sblwcoa',
            'imsclbn', 'uentrjb', 'eduunmp', 'wrkprbf', 'eusclbf', 'eudcnbf',
            'lknemny'
           ]:
    ess[col] = ess[col].replace([7,8,9], np.nan)
for col in ['gvslvue', 'slvuemp', 'gvslvol', 'gvcldcr']:
    ess[col] = ess[col].replace([77,88,99], np.nan)

# removing response-missing codes for justice
for col in ['gvintcz', 'frprtpl', 'sofrdst', 'sofrwrk', 'sofrpr', 'ppldsrv', 'wltdffr',
            'jstprev', 'pcmpinj', 'poltran', 'ifrjob', 'topinfr', 'btminfr', 'sofrprv']:
    ess[col] = ess[col].replace([7,8,9], np.nan)
for col in ['evfrjob', 'evfredu']:
    ess[col] = ess[col].replace([77,88,99], np.nan)
for col in ['grspfr', 'netifr', 'occinfr']:
    ess[col] = ess[col].replace([6,7,8,9], np.nan)

# removing response-missing codes for intersection
for col in ['gndr', 'imptrad', 'ipbhprp', 'ipfrule', 'ipstrgv', 'iphlppl', 'ipcrtiv',
            'polintr', 'psppsgva', 'actrolga', 'psppipla', 'cptppola', 'gincdif',
            'rlgblg', 'dscrgrp', 'ctzcntr', 'brncntr', 'blgetmg', 'ipeqopt', 'impsafe',
            'ipfrule', 'impfree', 'imptrad'
           ]:
    ess[col] = ess[col].replace([7,8,9], np.nan)
for col in ['eduyrs', 'lrscale', 'trstlgl', 'trstplc', 'trstplt', 'stflife', 'stfeco',
            'stfgov', 'imbgeco', 'imueclt', 'imwbcnt', 'happy', 'sclmeet', 'atchctr',
            'atcherp', 'rlgdgr', 'hinctnta'
           ]:
    ess[col] = ess[col].replace([77,88,99], np.nan)
for col in ['agea']:
    ess[col] = ess[col].replace([999], np.nan)

total_nodes = N_8 + N_9 + N_int

# select columns at random
welfare_selected = list(np.random.choice(welfare_all, size = N_8, replace = False))
justice_selected = list(np.random.choice(justice_all, size = N_9, replace = False))
intersection_selected = list(np.random.choice(intersection_all, size = N_int, replace = False))
all_selected = intersection_selected + welfare_selected + justice_selected

# create some dicts for ease of use in following algorithm
name_to_int = {val:all_selected.index(val) for val in all_selected}
int_to_name = {i:all_selected[i] for i in range(len(all_selected))}
name_to_int_ess9 = {name: name_to_int[name] - N_8 for name in justice_selected} # different column index!
# add intersection variables to name_to_int_ess9
for i in range(N_int):
    name_to_int_ess9[int_to_name[i]] = i

with open(OUTPUTFILE, 'a') as fp:
    fp.write(f'{all_selected}\n')
    fp.write(str(name_to_int) + '\n')
    fp.write(str(name_to_int_ess9) + '\n\n')

# get subsets of data
ess8 = ess[ess['name'] == 'ESS8e02_3'][intersection_selected + welfare_selected]
ess9 = ess[ess['name'] == 'ESS9e03_2'][intersection_selected + justice_selected]


# construct a complete graph over both surveys, but with no edges between non-co-measured variables
pc_graph = nx.DiGraph(nx.complete_graph(N_int+N_8+N_9, nx.DiGraph()))
for i,j in combinations(all_selected, 2):
    if (i in welfare_selected and j in justice_selected) or (i in justice_selected and j in welfare_selected):
        pc_graph.remove_edge(name_to_int[i],name_to_int[j])
        pc_graph.remove_edge(name_to_int[j],name_to_int[i])

# for use in conditional independence testing
fisher_8 = CIT(ess8.to_numpy(), "mv_fisherz")
fisher_9 = CIT(ess9.to_numpy(), "mv_fisherz")

# a relatively inefficient implementation of PC

indep_results = []
# PC for intersection nodes
for X,Y in tqdm(combinations(all_selected, 2)):
    # if edge already gone, continue
    if not pc_graph.has_edge(name_to_int[X], name_to_int[Y]):
        continue
    if X not in intersection_selected and Y not in intersection_selected:
        # both variables not in intersection
        if X in welfare_selected and Y in welfare_selected:
            # both in ESS8
            for subset in powerset(range(N_int+N_8)):
                if name_to_int[X] in subset or name_to_int[Y] in subset:
                    continue
                p_val = fisher_8(name_to_int[X], name_to_int[Y], list(subset))
                if p_val == 0: p_val = 1e-16
                if -2 * np.log(p_val) < chi2.ppf(1-alpha,df=1):
                    # independent
                    pc_graph.remove_edge(name_to_int[X], name_to_int[Y])
                    pc_graph.remove_edge(name_to_int[Y], name_to_int[X])
                    with open(OUTPUTFILE, 'a') as fp:
                        fp.write(f'\nremoved: {(X,Y)}')
                    break
        elif X in justice_selected and Y in justice_selected:
            # both in ESS9
            for subset in powerset(range(N_int + N_9)):
                if name_to_int_ess9[X] in subset or name_to_int_ess9[Y] in subset:
                    continue
                p_val = fisher_9(name_to_int_ess9[X], name_to_int_ess9[Y], list(subset))
                if p_val == 0: p_val = 1e-16
                if -2 * np.log(p_val) < chi2.ppf(1-alpha,df=1):
                    # independent
                    pc_graph.remove_edge(name_to_int[X], name_to_int[Y])
                    pc_graph.remove_edge(name_to_int[Y], name_to_int[X])
                    with open(OUTPUTFILE, 'a') as fp:
                        fp.write(f'\nremoved: {(X,Y)}')
                    break
        else:
            # not co-measured, have already removed edge
            continue
    elif X in intersection_selected or Y in intersection_selected:
        # at least one node in intersection
        if X in intersection_selected and Y in intersection_selected:
            # both in intersection
            for subset in powerset(range(N_8 + N_int)):
                if name_to_int[X] in subset or name_to_int[Y] in subset:
                    continue
                p_val_8 = fisher_8(name_to_int[X], name_to_int[Y], list(subset))
                if p_val_8 == 0: p_val_8 = 1e-16
                p_val_9 = fisher_9(name_to_int[X], name_to_int[Y], list(subset))
                if p_val_9 == 0: p_val_9 = 1e-16
                if (-2 * np.log([p_val_8, p_val_9]).sum()) < chi2.ppf(1-alpha, df=2):
                    # independent 
                    pc_graph.remove_edge(name_to_int[X], name_to_int[Y])
                    pc_graph.remove_edge(name_to_int[Y], name_to_int[X])
                    with open(OUTPUTFILE, 'a') as fp:
                        fp.write(f'\nremoved: {(X,Y)}')
                    break
        elif X in welfare_selected or Y in welfare_selected:
            # both are comeasured in ESS8
            for subset in powerset(range(N_int+N_8)):
                if name_to_int[X] in subset or name_to_int[Y] in subset:
                    continue
                p_val = fisher_8(name_to_int[X], name_to_int[Y], list(subset))
                if p_val == 0: p_val = 1e-16
                if -2 * np.log(p_val) < chi2.ppf(1-alpha,df=1):
                    # independent
                    pc_graph.remove_edge(name_to_int[X], name_to_int[Y])
                    pc_graph.remove_edge(name_to_int[Y], name_to_int[X])
                    with open(OUTPUTFILE, 'a') as fp:
                        fp.write(f'\nremoved: {(X,Y)}')
                    break
        elif X in justice_selected or Y in justice_selected:
            # both are comeasured in ESS9
            for subset in powerset(range(N_int+N_9)):
                if name_to_int_ess9[X] in subset or name_to_int_ess9[Y] in subset:
                    continue
                p_val = fisher_9(name_to_int_ess9[X], name_to_int_ess9[Y], list(subset))
                if p_val == 0: p_val = 1e-16
                if -2 * np.log(p_val) < chi2.ppf(1-alpha,df=1):
                    # independent
                    pc_graph.remove_edge(name_to_int[X], name_to_int[Y])
                    pc_graph.remove_edge(name_to_int[Y], name_to_int[X])
                    with open(OUTPUTFILE, 'a') as fp:
                        fp.write(f'\nremoved: {(X,Y)}')
                    break

with open(OUTPUTFILE, 'a') as fp:
    fp.write('\n\nBEFORE ORIENTATION\n')
    fp.write(f'{pc_graph.edges()}\n\n')

# code adapted from https://www.stat.cmu.edu/~cshalizi/402/lectures/24-causal-discovery/lecture-24.pdf

# conduct independence tests
def indep(A,C,S):
    range_9 = chain(range(N_int), range(N_int+N_8, N_int+N_8+N_9))
    if A in range(N_int) and C in range(N_int) and all([s in range(N_int) for s in S]):
        # all comeasured in both graphs
        p_val_8 = fisher_8(A, C, S)
        if p_val_8 == 0: p_val_8 = 1e-16
        p_val_9 = fisher_9(A, C, S)
        if p_val_9 == 0: p_val_9 = 1e-16
        if (-2 * np.log([p_val_8, p_val_9]).sum()) < chi2.ppf(1-alpha, df=2):
            # independent 
            return True
    elif (A in range_9) and (C in range_9) and all([s in range_9 for s in S]):
        subset_int_9 = list(map(lambda x: name_to_int_ess9[int_to_name[x]], S))
        # all comeasured in ESS9
        A_9 = name_to_int_ess9[int_to_name[A]]
        C_9 = name_to_int_ess9[int_to_name[C]]
        p_val = fisher_9(A_9, C_9, subset_int_9)
        if p_val == 0: p_val = 1e-16
        if -2 * np.log(p_val) < chi2.ppf(1-alpha,df=1):
            return True
    elif (A in range(N_int+N_8)) and (C in range(N_int+N_8)) and all([s in range(N_int+N_8) for s in S]):
        # all comeasured in ESS8
        p_val = fisher_8(A, C, S)
        if p_val == 0: p_val = 1e-16
        if -2 * np.log(p_val) < chi2.ppf(1-alpha,df=1):
            return True
    return False

# identify colliders
def colliders(graph):
    graph = copy.deepcopy(graph)
    for A, B in graph.edges():
        B_neighbors = copy.deepcopy(nx.neighbors(graph, B))
        for C in B_neighbors:
            if A is not C and not graph.has_edge(A,C):
                collision = True
                for subset in powerset(graph.nodes):
                    if A not in subset and C not in subset and B in subset:
                        if indep(A,C,subset):
                            collision = False
                            break
                if collision:
                    if graph.has_edge(B,A):
                        graph.remove_edge(B, A)
                    graph.remove_edge(B, C)
    return graph

# orient edges
def orient(graph):
    graph = copy.deepcopy(graph)
    for A,B,C in permutations(graph.nodes, 3):
        if graph.has_edge(A, B) and graph.has_edge(B, C) and graph.has_edge(C, B) and not graph.has_edge(A, C) and not graph.has_edge(C,A):
            graph.remove_edge(C, B)
        if graph.has_edge(A,B) and graph.has_edge(B,A):
            graph_copy = copy.deepcopy(graph)
            graph_copy.remove_edge(A,B); graph_copy.remove_edge(B,A)
            if nx.has_path(graph_copy, A, B):
                graph.remove_edge(B,A)
    return graph

# full algorithm
def SGS(indep_graph):
    G_hat = colliders(indep_graph)
    while True: 
        G_prime = orient(G_hat)
        if set(G_hat.edges()) == set(G_prime.edges()):
            return G_hat
        else:
            G_hat = G_prime

SGS_sol = SGS(pc_graph)
with open(OUTPUTFILE, 'a') as fp:
    fp.write('AFTER ORIENTATION\n')
    fp.write(f'{SGS_sol.edges()}\n\n')

# split into two induced subgraphs
graph_1 = SGS_sol.subgraph([i for i in range(N_int+N_8)])
graph_2 = SGS_sol.subgraph([i for i in chain(range(N_int), range(N_int+N_8, N_int+N_8+N_9))])

def unobserved_path_DFS(source_graph, unobserved, current_node, original_node) -> list:
    '''
    Recursive DFS for finding paths between observed nodes that consist of unobserved nodes.
    Basically, normal DFS but if the node is observed, stop and record a new edge.

    Parameters: 
        nx.DiGraph source_graph: Complete ground truth graph.
        set unobserved: Set of nodes not observed in the current subgraph
        int (or other NetworkX label) current_node: Label of current DFS node.
        int (or other NetworkX label) original_node: Label of root node of DFS.

    Returns:
        list changes: list of ordered tuples representing new edges to be drawn to subgraph.
    '''
    successors = list(source_graph.successors(current_node))
    changes = []
    for succ in successors:
        if succ not in unobserved:
            if current_node != original_node: # unless there's already an edge...
                # ...draw edge from original node to successor
                changes.append((original_node, succ))
        else:
            # recursively search children, and get any changes
            changes = changes + unobserved_path_DFS(source_graph, unobserved, succ, original_node)
    return changes

def unobserved_ancestors_DFS(source_graph, unobserved, current_node) -> set:
    '''
    DFS for finding the set of unobserved ancestors of a node that link to that node through only other unobserved nodes.
    Basically, normal DFS through ancestors, but if the node is observed, then stop, and if not, then add it to the output set.
    We will later compare the output sets across nodes in the subgraph -- if they overlap, then a bidirected edge will be drawn.

    Parameters: 
        nx.DiGraph source_graph: Complete ground truth graph.
        Set unobserved: Set of nodes not observed in the current subgraph
        Int (or other NetworkX label) current_node: Label of current DFS node.

    Returns:
        Set unobserved_ancestors: Set of unobserved ancestors in ground truth of a node that link to that node 
            through only other unobserved nodes.
    '''
    ancestors = list(source_graph.predecessors(current_node))
    unobserved_ancestors = set()
    for anc in ancestors:
        if anc in unobserved: # if not, then stop search here (and do nothing)
            unobserved_ancestors.add(anc) # valid common ancestor
            # keep searching ancestors recursively
            unobserved_ancestors = unobserved_ancestors.union(unobserved_ancestors_DFS(source_graph, unobserved, anc)) 

    return unobserved_ancestors

def causally_accurate_subgraphs(subgraphs, ground_truth) -> list:
    '''
    Modifies induced subgraphs to be faithful to ground truth graph.
    There are two types of edge commissions that need to be made:
        1. Direct unobserved paths: when two observed nodes in the subgraph have a directed path between them 
            that consists only of unobserved nodes. In this case, draw a directed edge between the nodes in the 
            same direction as the directed path. We search for these paths using unobserved_path_DFS(), which
            returns a list of new edges to draw.
        2. Unobserved common ancestors: when two observed nodes have a common ancestor that is connected to both 
            observed nodes by only unobserved nodes. If so, draw a bi-directed edge between the nodes. To prevent
            duplication, we use unobserved_ancestors_DFS() to find, for each node, the set of ancestors that connect 
            to that node through only other unobserved nodes. Then, for each pair of observed nodes, we can check
            for unobserved common ancestors by checking whether the respective sets for both nodes overlap. If so,
            draw a directed edge.

    Parameters:
        List subgraphs: list of nx.DiGraphs of the induced subgraphs of ground_truth.
        nx.DiGraph ground_truth: the original, presumed oracle, ground_truth graph.

    Returns:
        List modified_subgraphs: list of nx.DiGraphs of the now causally accurate subgraphs of ground_truth.
    '''
    modified_subgraphs = []
    for subgraph in subgraphs:
        subgraph_nodes = list(subgraph.nodes)
        unobserved_nodes = set(ground_truth.nodes) - set(subgraph.nodes)
    
        valid_ancestors = dict()
        new_edges = []
        for node in subgraph_nodes:
            # # direct unobserved paths
            # DFS at this node, but stop if the node is observed (and draw an edge to there)
            changes = unobserved_path_DFS(ground_truth, unobserved_nodes, node, node)
            for change in changes:
                # print(f'Added edge from {change[0]} to {change[1]}')
                new_edges.append((change[0], change[1]))
    
            # # unobserved common ancestors
            # for each node, find set of ancestors that connect to this node only through other unobserved nodes
            valid_ancestors[node] = unobserved_ancestors_DFS(ground_truth, unobserved_nodes, node)
    
        # now, use valid ancestor sets to make new bi-directed edge commissions
        for node_1, node_2 in combinations(subgraph_nodes, 2):
            if valid_ancestors[node_1].intersection(valid_ancestors[node_2]) and not ground_truth.has_edge(node_1, node_2) and not ground_truth.has_edge(node_2, node_1):
                # print(f'Adding bi-directed edge from {node_1} to {node_2}')
                new_edges.append((node_1, node_2))
                new_edges.append((node_2, node_1))
    
        # commit edge changes to copy
        subgraph_new = nx.DiGraph(subgraph)
        subgraph_new.add_edges_from(new_edges)
        modified_subgraphs.append(subgraph_new)

    return modified_subgraphs

# check that these are DAGs, then apply same procedure as with synthetic data for 
# adjusting graphs once they are split up
assert nx.is_directed_acyclic_graph(graph_1) and nx.is_directed_acyclic_graph(graph_2):
graph_1, graph_2 = tuple(causally_accurate_subgraphs(subgraphs=[graph_1, graph_2], ground_truth=SGS_sol))

# get ION-C formulation of this problem in clingo
prob_pool = problem_definition(None, [graph_1, graph_2], col_names=[('welfare', welfare_selected), ('justice', justice_selected), ('intersection', intersection_selected)], 
                               clingo_file='./clingo_code.txt')

# write out to log, and file to run for problem
with open(OUTPUTFILE, 'a') as fp:
    fp.write(f'{prob_pool}')

with open(PROBLEM_FILE, 'w') as fp:
    fp.write(f'{prob_pool}')


==> anc/submitted_code/src/graph_utils.py <==
import networkx as nx
import numpy as np

# modified from existing package (name hidden for anonymity)
def randomTRIL_variabledegree(N, max_degree=5, p_degree=0.5, connected=False):
    """
    Generate a random triangular matrix

    https://stackoverflow.com/a/56514463
    
    :param N: size of the matrix
    :type N: integer
    
    :param degree: degree
    :type degree: integer
    
    :param connected: (Ask)
    :type connected: boolean
    
    :returns: a random triangular adjacency matrix
    :rtype: numpy array 
    """
    import numpy as np
    
    mat = [[0 for x in range(N)] for y in range(N)]
    for _ in range(N):
        degree = max(1, np.random.binomial(max_degree, p_degree))
        for j in range(degree):
            v1 = np.random.randint(0, N-1)
            v2 = np.random.randint(0, N-1)
            if v1 > v2:
                mat[v1][v2] = 1
            elif v1 < v2:
                mat[v2][v1] = 1
    mat = np.asarray(mat, dtype=np.uint8)
    if connected:
        mat = remove_tril_singletons(mat)
    return mat


def randomDAG(N, max_degree=5, p_degree=0.5, connected=True):
    """
    Generates a random DAG

    :param N: number of nodes
    :type N: integer
    
    :param degree: degree
    :type degree: integer
    
    :param connected: If true, returns a connected DAG
    :type connected: boolean
    
    :returns: a random DAG
    :rtype: NetworkX graph
    """
    import networkx as nx
    import numpy as np
    adjacency_matrix = randomTRIL_variabledegree(N, max_degree=max_degree, p_degree=p_degree,
                                  connected=connected)
    rows, cols = np.where(adjacency_matrix == 1)
    edges = zip(rows.tolist(), cols.tolist())
    gr = nx.DiGraph()
    gr.add_edges_from(edges)
    if connected:
        components = [x for x in nx.algorithms.components.weakly_connected_components(gr)]
        if len(components) > 1:
            for component in components[1:]:
                v1 = np.random.choice(tuple(components[0]))
                v2 = np.random.choice(tuple(component))
                gr.add_edge(v1, v2)
    assert nx.is_directed_acyclic_graph(gr)
    assert nx.algorithms.components.is_weakly_connected(gr)
    return gr

def remove_tril_singletons(T):
    """
    Ensure that the DAG resulting from this matrix will not have
    singleton nodes not connected to anything.

    :param T: lower triangular matrix representing a DAG
    :type T: numpy array
    
    :returns: adjacency matrix where no singleton nodes are connected to anything
    :rtype: numpy array 
    """
    import numpy as np
    
    N = T.shape[0]
    neighbors = T.sum(0) + T.sum(1)
    idx = np.where(neighbors == 0)
    if idx:
        for i in idx[0]:
            v1 = i
            while i == v1:
                v1 = np.random.randint(0, N-1)
            if i > v1:
                T[i][v1] = 1
            elif i < v1:
                T[v1][i] = 1
    return T

def randomTRIL(N, degree=5, connected=False):
    """
    Generate a random triangular matrix

    https://stackoverflow.com/a/56514463
    
    :param N: size of the matrix
    :type N: integer
    
    :param degree: degree
    :type degree: integer
    
    :param connected: (Ask)
    :type connected: boolean
    
    :returns: a random triangular adjacency matrix
    :rtype: numpy array 
    """
    import numpy as np
    
    mat = [[0 for x in range(N)] for y in range(N)]
    for _ in range(N):
        for j in range(degree):
            v1 = np.random.randint(0, N-1)
            v2 = np.random.randint(0, N-1)
            if v1 > v2:
                mat[v1][v2] = 1
            elif v1 < v2:
                mat[v2][v1] = 1
    mat = np.asarray(mat, dtype=np.uint8)
    if connected:
        mat = remove_tril_singletons(mat)
    return mat

==> anc/submitted_code/src/ion_testing.py <==
#!/usr/bin/env python
# coding: utf-8

import networkx as nx
from graph_utils import *
from utils import *
import json
import time
import subprocess
import os
from argparse import ArgumentParser

# get simulation arguments from command line
parser = ArgumentParser()
parser.add_argument('N_VERTICES', help = 'Number of vertices in ground-truth graph', type = int)
parser.add_argument('P_DEGREE', help = 'Probability of degree commission in ground-truth graph', type = float)
parser.add_argument('P_OVERLAP', help = 'How much the subgraphs of ground-truth overlap with each other, bounded (0,1)', type = float)
parser.add_argument('N_SUBGRAPHS', help = 'Number of subgraphs (of ~equal size) created from ground truth', type = int)
parser.add_argument('DENSITY_THRESHOLD', help = 'If set, any runs with average subgraph density > SKIP_DENSE will be skipped and re-run; to not set, set to 1', type = float)
parser.add_argument('TIME_LIMIT', help = 'Time limit (in seconds) for Clingo to solve problem, script will take about twice as long', type = int)
parser.add_argument('SLURM_ARRAY_ID', help = 'Provides index of this run in Slurm job array, only used for output filename', type = int)
parser.add_argument('RESULT_DIRECTORY', help = 'RELATIVE path within project directory to output files into', type = str)
args = parser.parse_args()

# # CONSTANTS
TIME_LIMIT = args.TIME_LIMIT

USER_ID = 'USER'
USER_DIR = os.environ.get('USER_DIR', f'/directory/for/{USER_ID}') # latter value is a default if environment variable not set (set in Slurm jobsubmit)
PROJECT_DIR = os.path.join(USER_DIR, 'PROJECT_NAME')
RESULT_DIRECTORY = os.path.join(PROJECT_DIR, args.RESULT_DIRECTORY)

# ground truth settings -- set from arguments
N_VERTICES = args.N_VERTICES
P_DEGREE = args.P_DEGREE
P_OVERLAP = args.P_OVERLAP
SLURM_ARRAY_ID = args.SLURM_ARRAY_ID

# graph split settings
N_SUBGRAPHS = args.N_SUBGRAPHS

# skip dense subgraphs? NOT USED IN PAPER
if args.DENSITY_THRESHOLD < 1.0 and args.DENSITY_THRESHOLD > 0.0:
    SKIP_DENSE = True
    DENSITY_THRESHOLD = args.DENSITY_THRESHOLD
else:
    SKIP_DENSE = False
    DENSITY_THRESHOLD = 1.0

# path to clingo ION code and output path for clingo problem
clingo_code = os.path.join(PROJECT_DIR, 'clingo/clingo_code.txt')  # code where core clingo code is stored (w/o problem definition), to be appended in problem_definition
full_clingo_program = os.path.join(PROJECT_DIR, './clingo/ION_problem.lp') # .lp file of full clingo program, to be run by clingo

# create scratch directory and designate temp file for clingo solutions
scratch_dir = os.path.join('/cache', USER_ID, f'{SLURM_ARRAY_ID}')
tmp_file = os.path.join('/cache', USER_ID, f'{SLURM_ARRAY_ID}', f'solutions_{SLURM_ARRAY_ID}.txt')

def single_ion(VERTICES: int, P_DEGREE: float, P_OVERLAP: float, N_SUBGRAPHS: int , skip_dense: bool) -> dict:
    '''
    Run from run_ion().
    Performs a single iteration of testing the ION algorithm.
    Creates a random DAG as specified by VERTICES, MAX_DEGREE, P_DEGREE.
    Splits graph according to N_SUBGRAPHS.
    Uses subprocess.run() to run ION code from Clingo on graphs.
    Parses Clingo's output, then analyzes solution and logs results.
    '''
    # Create random ground-truth DAG
    ground_truth = randomDAG(VERTICES, max_degree = VERTICES, p_degree = P_DEGREE, connected = True)
    assert nx.is_directed_acyclic_graph(ground_truth)

    # Display ground-truth
    # nx.draw(ground_truth, with_labels = True)
    # plt.title('Ground Truth Graph')

    # Pick overlapping nodes for subgraphs
    subgraphs = generate_subgraph_list(ground_truth, n_subgraphs=N_SUBGRAPHS, p_overlap=P_OVERLAP)

    # Modify subgraphs of ground truth to be *causally faithful*
    accurate_subgraphs = causally_accurate_subgraphs(subgraphs, ground_truth)

    # NOT USED IN PAPER
    # if skip_dense, then check density and if not valid, try again.
    if skip_dense:
        too_dense = np.mean(list(map(nx.density, accurate_subgraphs))) > DENSITY_THRESHOLD
        while too_dense:
            # graph too dense, so generate again and check
            ground_truth = randomDAG(VERTICES, max_degree = VERTICES, p_degree = P_DEGREE, connected = True)
            assert nx.is_directed_acyclic_graph(ground_truth)
            subgraphs = generate_subgraph_list(ground_truth, n_subgraphs=N_SUBGRAPHS, p_overlap=P_OVERLAP)
            accurate_subgraphs = causally_accurate_subgraphs(subgraphs, ground_truth)
            too_dense = np.mean(list(map(nx.density, accurate_subgraphs))) > DENSITY_THRESHOLD

    # generates clingo program and writes to file
    ION_problem = problem_definition(ground_truth, accurate_subgraphs, clingo_file = clingo_code)

    # Run Clingo algorithm on problem and output to solution folder
    pre = time.time()

    # runs clingo on ION_problem string (input keyword passes string as STDIN), writes solution to tmp_file
    with open(tmp_file, 'w') as fp:
        _ = subprocess.run(['clingo', '-W', 'no-atom-undefined', '-configuration=tweety', '-n','0', '-t', '16', 
                             f'--time-limit={TIME_LIMIT}'], input = ION_problem, text = True, stdout=fp)
    post = time.time()

    # calculate quantities of interest
    params = {'vertices' : VERTICES, 'p_degree' : P_DEGREE, 'p_overlap' : P_OVERLAP, 'n_subgraphs' : N_SUBGRAPHS}
    log_result = calculate_log_result(params, tmp_file, ground_truth, post - pre, merge_directions=True)

    # log out entire graphs into a file per parameterization (that's why mode = 'a')
    graph_file = os.path.join(RESULT_DIRECTORY, f"graph_file_{N_VERTICES}_{str(P_DEGREE).replace('.', 'p')}_{str(P_OVERLAP).replace('.', 'p')}_{N_SUBGRAPHS}_{str(DENSITY_THRESHOLD).replace('.', 'p')}_{TIME_LIMIT}_{SLURM_ARRAY_ID}.txt")
    with open(graph_file, 'a') as fp:
        fp.write(f'ground truth: {list(ground_truth.edges)}\tsubgraphs: {[list(graph.edges) for graph in accurate_subgraphs]}')

    # remove (possibly very large) ION-C output file
    if os.path.isfile(tmp_file):
        os.remove(tmp_file)
    return log_result


def run_ion() -> None:
    '''
    Runs single iteration of ION with settings given from arguments, outputs results to JSON file in data directory.
    '''
    log_result = single_ion(N_VERTICES, P_DEGREE, P_OVERLAP, N_SUBGRAPHS, SKIP_DENSE)
    fname = os.path.join(RESULT_DIRECTORY, f"ion_result_{N_VERTICES}_{str(P_DEGREE).replace('.', 'p')}_{str(P_OVERLAP).replace('.', 'p')}_{N_SUBGRAPHS}_{str(DENSITY_THRESHOLD).replace('.', 'p')}_{TIME_LIMIT}_{SLURM_ARRAY_ID}.json")
    with open(fname, 'w') as fp:
        json.dump(log_result, fp, indent = 3)

run_ion()


==> anc/submitted_code/src/utils.py <==
import networkx as nx
import numpy as np
from graph_utils import *
from itertools import combinations
from collections import defaultdict
import re
import pandas as pd
import math
import io

def generate_subgraph_list(ground_truth, n_subgraphs, p_overlap) -> list:
    '''
    Takes in a ground truth nx.DiGraph and a number of desired subgraphs.
    Allocates every node to one of N subgraphs, then each subgraph samples N-1 of the nodes it does not currently contain.
    Returns a list of nx.DiGraphs of the *induced* subgraphs, not yet causally accurate.

    Parameters: 
        nx.DiGraph ground_truth: full ground-truth graph.
        int n_subgraphs: number of subgraphs to generate

    Returns:
        list subgraphs: a list of nx.Digraphs of *induced subgraphs*
    '''
    # pick sets of nodes -- currently, ~equal-sized random subsets of the nodes
    shuffled = np.random.permutation(ground_truth.nodes) # shuffle...
    node_lists = np.array_split(shuffled, n_subgraphs)

    modified_lists = []
    # sample additional nodes for each subgraph from complement of its current contents
    for node_list in node_lists:
        complement = list(set(shuffled) - set(node_list))
        modified_lists.append(np.concatenate([node_list, 
                                              np.random.choice(complement, size = math.ceil(p_overlap * len(complement)), replace = False)], 
                                             axis = None))
    
    subgraph_nodes = list(map(set, modified_lists)) # lists of nodes in each subgraph
    subgraphs = list(map(ground_truth.subgraph, subgraph_nodes)) # the subgraphs as NetworkX graphs
    return subgraphs

def unobserved_path_DFS(source_graph, unobserved, current_node, original_node) -> list:
    '''
    Recursive DFS for finding paths between observed nodes that consist of unobserved nodes.
    Basically, normal DFS but if the node is observed, stop and record a new edge.

    Parameters: 
        nx.DiGraph source_graph: Complete ground truth graph.
        set unobserved: Set of nodes not observed in the current subgraph
        int (or other NetworkX label) current_node: Label of current DFS node.
        int (or other NetworkX label) original_node: Label of root node of DFS.

    Returns:
        list changes: list of ordered tuples representing new edges to be drawn to subgraph.
    '''
    successors = list(source_graph.successors(current_node))
    changes = []
    for succ in successors:
        if succ not in unobserved:
            if current_node != original_node: # unless there's already an edge...
                # ...draw edge from original node to successor
                changes.append((original_node, succ))
        else:
            # recursively search children, and get any changes
            changes = changes + unobserved_path_DFS(source_graph, unobserved, succ, original_node)
    return changes

def unobserved_ancestors_DFS(source_graph, unobserved, current_node) -> set:
    '''
    DFS for finding the set of unobserved ancestors of a node that link to that node through only other unobserved nodes.
    Basically, normal DFS through ancestors, but if the node is observed, then stop, and if not, then add it to the output set.
    We will later compare the output sets across nodes in the subgraph -- if they overlap, then a bidirected edge will be drawn.

    Parameters: 
        nx.DiGraph source_graph: Complete ground truth graph.
        Set unobserved: Set of nodes not observed in the current subgraph
        Int (or other NetworkX label) current_node: Label of current DFS node.

    Returns:
        Set unobserved_ancestors: Set of unobserved ancestors in ground truth of a node that link to that node 
            through only other unobserved nodes.
    '''
    ancestors = list(source_graph.predecessors(current_node))
    unobserved_ancestors = set()
    for anc in ancestors:
        if anc in unobserved: # if not, then stop search here (and do nothing)
            unobserved_ancestors.add(anc) # valid common ancestor
            # keep searching ancestors recursively
            unobserved_ancestors = unobserved_ancestors.union(unobserved_ancestors_DFS(source_graph, unobserved, anc)) 

    return unobserved_ancestors

def causally_accurate_subgraphs(subgraphs, ground_truth) -> list:
    '''
    Modifies induced subgraphs to be faithful to ground truth graph.
    There are two types of edge commissions that need to be made:
        1. Direct unobserved paths: when two observed nodes in the subgraph have a directed path between them 
            that consists only of unobserved nodes. In this case, draw a directed edge between the nodes in the 
            same direction as the directed path. We search for these paths using unobserved_path_DFS(), which
            returns a list of new edges to draw.
        2. Unobserved common ancestors: when two observed nodes have a common ancestor that is connected to both 
            observed nodes by only unobserved nodes. If so, draw a bi-directed edge between the nodes. To prevent
            duplication, we use unobserved_ancestors_DFS() to find, for each node, the set of ancestors that connect 
            to that node through only other unobserved nodes. Then, for each pair of observed nodes, we can check
            for unobserved common ancestors by checking whether the respective sets for both nodes overlap. If so,
            draw a directed edge.

    Parameters:
        List subgraphs: list of nx.DiGraphs of the induced subgraphs of ground_truth.
        nx.DiGraph ground_truth: the original, presumed oracle, ground_truth graph.

    Returns:
        List modified_subgraphs: list of nx.DiGraphs of the now causally accurate subgraphs of ground_truth.
    '''
    modified_subgraphs = []
    for subgraph in subgraphs:
        subgraph_nodes = list(subgraph.nodes)
        unobserved_nodes = set(ground_truth.nodes) - set(subgraph.nodes)
    
        valid_ancestors = dict()
        new_edges = []
        for node in subgraph_nodes:
            # # direct unobserved paths
            # DFS at this node, but stop if the node is observed (and draw an edge to there)
            changes = unobserved_path_DFS(ground_truth, unobserved_nodes, node, node)
            for change in changes:
                # print(f'Added edge from {change[0]} to {change[1]}')
                new_edges.append((change[0], change[1]))
    
            # # unobserved common ancestors
            # for each node, find set of ancestors that connect to this node only through other unobserved nodes
            valid_ancestors[node] = unobserved_ancestors_DFS(ground_truth, unobserved_nodes, node)
    
        # now, use valid ancestor sets to make new bi-directed edge commissions
        for node_1, node_2 in combinations(subgraph_nodes, 2):
            if valid_ancestors[node_1].intersection(valid_ancestors[node_2]) and not ground_truth.has_edge(node_1, node_2) and not ground_truth.has_edge(node_2, node_1):
                # print(f'Adding bi-directed edge from {node_1} to {node_2}')
                new_edges.append((node_1, node_2))
                new_edges.append((node_2, node_1))
    
        # commit edge changes to copy
        subgraph_new = nx.DiGraph(subgraph)
        subgraph_new.add_edges_from(new_edges)
        modified_subgraphs.append(subgraph_new)

    return modified_subgraphs

def graph_to_clingo_input(graph, idx) -> str:
    '''
    Takes in a graph and its index in the list of graphs, and returns (as a string) a statement of the graph's edges in desired clingo format.

    Parameters:
        nx.DiGraph graph: nx.DiGraph of one of the causally-accurate subgraphs
        int idx: index of graph in list, used in clingo specification.

    Returns:
        str output: string representing specification of this graph as part of clingo problem
    '''
    output = ''

    output += f'% Edges in subgraph {idx}\n'
    bidirected_added = []
    for a,b in graph.edges:
        if graph.has_edge(b,a):
            if (a,b) in bidirected_added: # already added this bidirected edge
                continue
            output += f'bidirected ({a}, {b}, {idx}) .\n'
            bidirected_added.append((a,b))
            bidirected_added.append((b,a))
        else:
            output += f'edge ({a}, {b}, {idx}) .\n'

    output += f'\n% Absent edges in subgraph {idx}\n'
    for a,b in combinations(graph.nodes, 2):
        if (a,b) not in graph.edges and (b,a) not in graph.edges:
            output += f'nedge ({a}, {b}, {idx}) .\n'
            output += f'nedge ({b}, {a}, {idx}) .\n'
    
    output += f'\n% Nodes in subgraph {idx}\n'
    for node in graph.nodes:
        output += f'varin ({idx}, {node}) .\n'

    output += '\n'
    return output

def problem_definition(ground_truth, subgraphs, clingo_file = './clingo/clingo_code.txt') -> str:
    '''
    Takes in our list of NetworkX subgraphs and returns the full problem definition,
    consisting of graph edges from graph_to_clingo_input, a couple parameters, and the clingo program.

    Parameters: 
        nx.DiGraph ground_truth: ground truth graph we've been using this whole time
        List subgraphs: list of causally modified subgraphs returned from causally_accurate_subgraphs
        String clingo_file: contains text of the clingo ION code

    Returns:
        String of full ION problem definition, including problem specification and clingo code.
    '''
    output_str = ''
    for idx in range(len(subgraphs)):
        output_str += graph_to_clingo_input(subgraphs[idx], idx)
        output_str += '\n'

    output_str += f'#const g = {len(subgraphs) - 1}.\n'
    output_str += f'#const n = {max(ground_truth.nodes)}.\n' 
    output_str += f'node(0..n).\n\n'

    with open(clingo_file, 'r') as f_clingo:
        output_str += f_clingo.read()
    
    return output_str

def parse_edge_counts(clingo_file):
    '''
    Parses Clingo output. Grabs output file, checks lines that contain an answer,
    uses regex to parse those answers, and returns defaultdict of edge frequencies and # solutions

    Parameters: 
        String clingo_file: path to file containing output from clingo
    
    Returns:
        defaultdict edge_frequencies: dict with tuples representing edges as keys, and frequency of edge as value
        int n_candidate_graphs: number of solutions returned by ION-C
    '''
    edge_frequencies = defaultdict(int)
    n_candidate_graphs = 0
    with open(clingo_file) as outputfile:
        for line in outputfile:
            if line.startswith('Answer'):
                ans = next(outputfile)
                if ans:
                    edge_list = [(int(a), int(b)) for a,b in re.findall(r'\(([0-9]+),([0-9]+)\)', ans)]
                    n_candidate_graphs += 1
                    for edge in edge_list:
                        assert type(edge) is tuple
                        edge_frequencies[edge] += 1
    return edge_frequencies, n_candidate_graphs

def parse_stdout(sol_string: str):
    '''
    For use instead of parse_edge_counts when capturing clingo output directly instead of writing to file in between:
    Read in the clingo stdout as a string, and parse it in the same way.

    Parameters: 
        String sol_string: string containing output from clingo
    
    Returns:
        defaultdict edge_frequencies: dict with tuples representing edges as keys, and frequency of edge as value
        int n_candidate_graphs: number of solutions returned by ION-C
    '''
    edge_frequencies = defaultdict(int)
    n_candidate_graphs = 0
    output_str = io.StringIO(sol_string)
    for line in output_str:
        if line.startswith('edge('):
            edge_list = [(int(a), int(b)) for a,b in re.findall(r'\(([0-9]+),([0-9]+)\)', line)]
            n_candidate_graphs += 1
            for edge in edge_list:
                assert type(edge) is tuple
                edge_frequencies[edge] += 1
    return edge_frequencies, n_candidate_graphs

def calculate_log_result(params, result_file, ground_truth, runtime, merge_directions = True):
    '''
    Calculates everything we need to output to the log file about the output from Clingo.
    
    Parameters: 
        dict params: parameters of this simulation (for use in output)
        str result_file: path to file containing output from clingo
        nx.DiGraph ground_truth: ground truth graph
        float runtime: actual runtime of clingo algorithm
        bool merge_directions: whether to merge edges in both directions in calculating result statistics
    
    Returns:
        dict log_result: dict containing params, statistics of this clingo run
    '''
    ground_truth_edges = set(ground_truth.edges)

    # get frequency of each edge
    edge_frequencies, n_candidate_graphs = parse_edge_counts(result_file) 
    if not n_candidate_graphs:
        print(f'NO CANDIDATE GRAPHS: {n_candidate_graphs}')
        raise RuntimeError('no candidate graphs!')
    freq_df = pd.Series(edge_frequencies).reset_index()
    freq_df['edge'] = pd.Series(zip(freq_df['level_0'], freq_df['level_1']))
    freq_df = freq_df.drop(columns = ['level_0', 'level_1'])
    freq_df = freq_df.rename(columns = {0 : 'count'})

    # merge opposite directions (can be removed)
    # removes opposite direction from dataframe and adds its count to current
    if merge_directions:
        to_remove = []
        for i in freq_df.index:
            edge = freq_df.loc[i]['edge']
            opposite = edge[::-1]
            opp_df = freq_df[freq_df['edge'] == opposite]
            if i not in to_remove and len(opp_df):
                opposite_row = opp_df.iloc[0]
                freq_df.at[i, 'count'] += opposite_row['count']
                to_remove.append(opp_df.index[0])
        freq_df = freq_df.drop(index = to_remove)

    # now, frequency maps edges to their frequency among candidate graphs
    if merge_directions:
        freq_df['present_in_ground_truth'] = [(edge in ground_truth_edges) or (edge[::-1] in ground_truth_edges) for edge in freq_df['edge']]
    else:
        freq_df['present_in_ground_truth'] = [(edge in ground_truth_edges) for edge in freq_df['edge']]
    freq_df = freq_df.reset_index().rename(columns = {'level_0' : 'node_1', 'level_1' : 'node_2'})
    freq_df['absence_count'] = n_candidate_graphs - freq_df['count']
    # determine whether edge or absence more common
    freq_df['predicted_edge'] = freq_df['count'] > freq_df['absence_count']
    freq_df['same_proportion'] = freq_df[['count', 'absence_count']].max(axis = 1) / (n_candidate_graphs)
    freq_df['accurate'] = freq_df['predicted_edge'] == freq_df['present_in_ground_truth']

    # proportion shared in X%
    prop_same_75 = (freq_df['same_proportion'] > 0.75).mean()
    prop_same_90 = (freq_df['same_proportion'] > 0.90).mean()
    prop_same_100 = (freq_df['same_proportion'] >= 1.0).mean()

    # among those shared in X%, how often are accurate?
    prop_accurate_75 = (freq_df[freq_df['same_proportion'] >= 0.75]['accurate']).mean()
    prop_accurate_90 = (freq_df[freq_df['same_proportion'] >= 0.90]['accurate']).mean()
    prop_accurate_100 = (freq_df[freq_df['same_proportion'] >= 1.0]['accurate']).mean()

    # output result
    log_result = {'vertices' : params['vertices'],
                  'p_degree' : params['p_degree'],
                  'p_overlap' : params['p_overlap'],
                  'n_subgraphs' : params['n_subgraphs'], 
                  'runtime' : round(runtime, 5), 
                  'n_graphs' : round(n_candidate_graphs),
                  'prop_same_75' : round(prop_same_75, 5),
                  'prop_same_90' : round(prop_same_90, 5),
                  'prop_same_100' : round(prop_same_100, 5),
                  'prop_accurate_75' : round(prop_accurate_75, 5),
                  'prop_accurate_90' : round(prop_accurate_90, 5),
                  'prop_accurate_100' : round(prop_accurate_100, 5)
                  }
    return log_result

